Efficient Video Diffusion Models: Advancements and Challenges

Video diffusion models have rapidly become the dominant paradigm for high-fidelity generative video synthesis, but their practical deployment remains constrained by severe inference costs. Compared with image generation, video synthesis compounds computation across spatial-temporal token growth and iterative denoising, making attention and memory traffic major bottlenecks in real-world settings. This survey provides a systematic and deployment-oriented review of efficient video diffusion models. We propose a unified categorization that organizes existing methods into four classes of main paradigms, including step distillation, efficient attention, model compression, and cache/trajectory optimization. Building on this categorization, we respectively analyze algorithmic trends of these four paradigms and examine how different design choices target two core objectives: reducing the number of function evaluations and minimizing per-step overhead. Finally, we discuss open challenges and future directions, including quality preservation under composite acceleration, hardware-software co-design, robust real-time long-horizon generation, and open infrastructure for standardized evaluation. To the best of our knowledge, our work is the first comprehensive survey on efficient video diffusion models, offering researchers and engineers a structured overview of the field and its emerging research directions.

==> scripts/normalize_bib_used_refs.py <==
#!/usr/bin/env python3
import argparse
import difflib
import json
import re
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, List, Optional

import requests

SERP = "https://serpapi.com/search.json"
CROSSREF = "https://api.crossref.org/works"


@dataclass
class Entry:
    etype: str
    key: str
    text: str
    start: int
    end: int


def normalize_title(s: str) -> str:
    s = re.sub(r"\\[a-zA-Z]+\{([^}]*)\}", r"\1", s)
    s = s.replace("{", "").replace("}", "")
    s = s.lower()
    s = re.sub(r"[^a-z0-9]+", " ", s)
    return re.sub(r"\s+", " ", s).strip()


def sim(a: str, b: str) -> float:
    na, nb = normalize_title(a), normalize_title(b)
    if not na or not nb:
        return 0.0
    return difflib.SequenceMatcher(None, na, nb).ratio()


def clean_query(s: str) -> str:
    s = re.sub(r"\\[a-zA-Z]+\{([^}]*)\}", r"\1", s)
    s = s.replace("{", "").replace("}", "")
    return re.sub(r"\s+", " ", s).strip()


def split_entries(content: str) -> List[Entry]:
    out = []
    i = 0
    n = len(content)
    while True:
        at = content.find("@", i)
        if at < 0:
            break
        m = re.match(r"@\s*([A-Za-z]+)\s*\{", content[at:])
        if not m:
            i = at + 1
            continue
        etype = m.group(1)
        j = at + m.end()
        comma = content.find(",", j)
        if comma < 0:
            break
        key = content[j:comma].strip()
        depth = 1
        k = comma + 1
        while k < n and depth > 0:
            ch = content[k]
            if ch == "{":
                depth += 1
            elif ch == "}":
                depth -= 1
            k += 1
        out.append(Entry(etype=etype, key=key, text=content[at:k], start=at, end=k))
        i = k
    return out


def field(entry: str, name: str) -> str:
    m = re.search(rf"(?is){re.escape(name)}\s*=\s*(\{{|\")", entry)
    if not m:
        return ""
    opener = m.group(1)
    i = m.end()
    if opener == '"':
        j = i
        esc = False
        out = []
        while j < len(entry):
            ch = entry[j]
            if ch == '"' and not esc:
                break
            out.append(ch)
            esc = (ch == "\\" and not esc)
            j += 1
        return "".join(out).strip()
    depth = 1
    out = []
    while i < len(entry) and depth > 0:
        ch = entry[i]
        if ch == "{":
            depth += 1
            out.append(ch)
        elif ch == "}":
            depth -= 1
            if depth > 0:
                out.append(ch)
        else:
            out.append(ch)
        i += 1
    return "".join(out).strip()


def is_arxiv_like(entry: Entry) -> bool:
    t = entry.text
    return bool(re.search(r"10\.48550/(ARXIV|arXiv)|arxiv\.org/abs|\beprint\s*=\s*\{|archiveprefix\s*=\s*\{?arxiv", t, re.I)) or entry.etype.lower() == "misc"


def extract_arxiv_id(entry_text: str) -> str:
    for src in (field(entry_text, "eprint"), field(entry_text, "doi"), field(entry_text, "url")):
        if not src:
            continue
        m = re.search(r"(\d{4}\.\d{4,5})(v\d+)?", src)
        if m:
            return m.group(1)
        m2 = re.search(r"arxiv[:/ ]+([a-z\-]+/\d{7})(v\d+)?", src, re.I)
        if m2:
            return m2.group(1)
    return ""


def std_arxiv(entry: Entry) -> str:
    title = field(entry.text, "title")
    author = field(entry.text, "author")
    year = field(entry.text, "year")
    doi = field(entry.text, "doi")
    primary = field(entry.text, "primaryClass")
    aid = extract_arxiv_id(entry.text)
    if not aid or not title or not author:
        return entry.text
    year = year or ("20" + aid[:2])
    lines = [
        f"@misc{{{entry.key},",
        f"  author = {{{author}}},",
        f"  title = {{{title}}},",
        f"  year = {{{year}}},",
        f"  eprint = {{{aid}}},",
        "  archivePrefix = {arXiv},",
    ]
    if primary:
        lines.append(f"  primaryClass = {{{primary}}},")
    lines.append(f"  url = {{https://arxiv.org/abs/{aid}}},")
    if doi:
        doi = re.sub(r"10\.48550/ARXIV", "10.48550/arXiv", doi)
        lines.append(f"  doi = {{{doi}}},")
    lines.append("}")
    return "\n".join(lines) + "\n"


def replace_key(bibtex: str, key: str) -> str:
    return re.sub(r"^(@\s*[A-Za-z]+\s*\{)\s*([^,\s]+)", rf"\1{key}", bibtex.strip(), count=1) + "\n"


def get_used_keys(paths: List[Path]) -> List[str]:
    ks = []
    for p in paths:
        txt = p.read_text(errors="ignore")
        for m in re.finditer(r"\\cite\{([^}]*)\}", txt):
            ks.extend(k.strip() for k in m.group(1).split(",") if k.strip())
    return sorted(set(ks))


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--api-key", required=True)
    ap.add_argument("--bib", default="mythesis.bib")
    ap.add_argument("--tex", nargs="*", default=["body.tex", "appendix.tex", "main.tex"])
    ap.add_argument("--dry-run", action="store_true")
    ap.add_argument("--limit", type=int, default=9999)
    ap.add_argument("--sleep", type=float, default=0.08)
    ap.add_argument("--crossref-min-sim", type=float, default=0.90)
    args = ap.parse_args()

    bib_path = Path(args.bib)
    content = bib_path.read_text(errors="ignore")
    entries = split_entries(content)
    by_key = {e.key: e for e in entries}

    used = [k for k in get_used_keys([Path(p) for p in args.tex]) if k in by_key]

    s = requests.Session()
    s.headers.update({"User-Agent": "bib-normalizer/1.0 (research use)"})

    updated = []
    published_switched = 0
    arxiv_normalized = 0

    for i, key in enumerate(used[: args.limit], 1):
        e = by_key[key]
        title = field(e.text, "title")
        if not title:
            continue

        # 1) Scholar as primary discovery signal
        try:
            r = s.get(SERP, params={"engine": "google_scholar", "q": clean_query(title), "hl": "en", "num": 5, "api_key": args.api_key}, timeout=25)
            r.raise_for_status()
            js = r.json()
        except Exception:
            js = {}

        best = None
        best_sim = 0.0
        for it in js.get("organic_results", [])[:5]:
            st = it.get("title", "")
            vv = sim(title, st)
            if vv > best_sim:
                best_sim = vv
                best = it

        # 2) Prefer published version when Scholar doesn't look like arXiv
        changed = False
        if best and best_sim >= 0.70:
            summary = (best.get("publication_info", {}) or {}).get("summary", "")
            link = best.get("link", "")
            scholar_arxiv = ("arxiv" in summary.lower()) or ("arxiv.org" in link.lower())
            if not scholar_arxiv:
                try:
                    c = s.get(CROSSREF, params={"query.title": clean_query(title), "rows": 5}, timeout=25)
                    c.raise_for_status()
                    items = c.json().get("message", {}).get("items", [])
                except Exception:
                    items = []

                doi = ""
                bestc = 0.0
                for it in items:
                    ct = " ".join(it.get("title", [])[:1])
                    vv = sim(title, ct)
                    if vv > bestc:
                        bestc = vv
                        doi = it.get("DOI", "")
                if doi and bestc >= args.crossref_min_sim:
                    try:
                        b = s.get(f"https://doi.org/{doi}", headers={"Accept": "application/x-bibtex"}, timeout=25)
                        if b.status_code == 200 and b.text.lstrip().startswith("@"):
                            newtxt = replace_key(b.text, key)
                            if newtxt.strip() != e.text.strip():
                                by_key[key] = Entry(etype=e.etype, key=key, text=newtxt, start=e.start, end=e.end)
                                updated.append({"key": key, "mode": "published", "score": round(bestc, 3), "doi": doi})
                                published_switched += 1
                                changed = True
                    except Exception:
                        pass

        # 3) If not switched, normalize arXiv formatting when applicable
        if not changed and is_arxiv_like(e):
            std = std_arxiv(e)
            if std.strip() != e.text.strip():
                by_key[key] = Entry(etype=e.etype, key=key, text=std, start=e.start, end=e.end)
                updated.append({"key": key, "mode": "arxiv_normalized"})
                arxiv_normalized += 1

        if i % 25 == 0:
            print(f"progress={i}/{min(len(used), args.limit)} updated={len(updated)}")
        time.sleep(args.sleep)

    print(f"used={len(used)} updated={len(updated)} published_switched={published_switched} arxiv_normalized={arxiv_normalized}")

    report = {
        "used": len(used),
        "updated": len(updated),
        "published_switched": published_switched,
        "arxiv_normalized": arxiv_normalized,
        "items": updated,
    }
    Path("scripts/normalize_bib_used_refs_report.json").write_text(json.dumps(report, indent=2))

    if updated and not args.dry_run:
        out = []
        last = 0
        for e in entries:
            out.append(content[last:e.start])
            out.append(by_key[e.key].text)
            last = e.end
        out.append(content[last:])
        bib_path.write_text("".join(out))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

